On the Coloring of Grid Wireless Sensor Networks: the Vector-Based Coloring Method

Graph coloring is used in wireless networks to optimize network resources: bandwidth and energy. Nodes access the medium according to their color. It is the responsibility of the coloring algorithm to ensure that interfering nodes do not have the same color. In this research report, we focus on wireless sensor networks with grid topologies. How does a coloring algorithm take advantage of the regularity of grid topology to provide an optimal periodic coloring, that is a coloring with the minimum number of colors? We propose the Vector-Based Coloring Method, denoted VCM, a new method that is able to provide an optimal periodic coloring for any radio transmission range and for any h-hop coloring, h>=1. This method consists in determining at which grid nodes a color can be reproduced without creating interferences between these nodes while minimizing the number of colors used. We compare the number of colors provided by VCM with the number of colors obtained by a distributed coloring algorithm with line and column priority assignments. We also provide bounds on the number of colors of optimal general colorings of the infinite grid, and show that periodic colorings (and thus VCM) are asymptotically optimal. Finally, we discuss the applicability of this method to a real wireless network.

==> drawNCC2.py <==
#---------------------------------------------------------------------------
# Cedric Adjih, Ichrak Amdouni - Hipercom Project-Team - INRIA - 2011
#---------------------------------------------------------------------------

import math
import cairo

nodeSize, nodeBorderSize, nodePointSize = (0.25, 0.25+0.02, 0.03)
maxXCoord = 14
maxYCoord = 10
minYCoord = -3

xSize = maxXCoord*2+1
ySize = maxYCoord-minYCoord+1

#--------------------------------------------------

v1 = (3,1)
v2 = (-1,2)

w0 = (8,9)

def mul(a,u): 
    return (a*u[0], a*u[1])

def plus(u,v): 
    return (u[0]+v[0], u[1]+v[1])

def det(u,v):
    return u[0]*v[1] - u[1]*v[0]

dd = det(v1,v2)

g1 = 2
g2 = 3

u1 = mul(g1,v1)
u2 = mul(g2,v2)

d = det(u1,u2)

#--------------------------------------------------

def gcd(a,b):
    a,b = abs(a),abs(b)
    if a==0: return b
    if b==0: return a
    while b > 0: a,b = b, a%b
    return a

def modulo(a,b):
    assert b>0
    assert 0<=a%b<b
    return a%b

class ColorComputationNCC2:

    def __init__(self, u1, u2):
        if det(u1,u2) < 0:
            u2 = (-u2[0],-u2[1])
            self.sign = -1
            raise FatalError("Untested")
        else: self.sign = 1
        self.u1 = u1
        self.u2 = u2
        self.g1 = gcd(*u1)
        self.g2 = gcd(*u2)
        self.v1 = (self.u1[0]//self.g1, self.u1[1]//self.g1)
        self.v2 = (self.u2[0]//self.g2, self.u2[1]//self.g2)
        self.d = det(self.u1,self.u2)
        self.dp = det(self.v1,self.v2)
        assert self.d > 0 and self.dp > 0
        print self.v1, self.v2, self.d, self.dp

    def _getCoord(self, w):
        if self.sign < 0:
            w = (w[0],-w[1])
        ap = det(w, self.v2) // self.dp
        bp = det(self.v1, w) // self.dp
        xc = modulo(ap, self.g1)
        yc = modulo(bp, self.g2)
        xx = modulo(det(w, self.v2), self.dp)
        yy = modulo(det(self.v1,w), self.dp)
        return (ap,bp), (xc,yc), (xx, yy)

    def getColor(self, w):
        (xb,yb), (xc,yc), (xx,yy) = self._getCoord(w)
        #return xc + self.g1 * yc + self.g1*self.g2 * xx
        #return (xc,yc,xx)
        return 1+ xx + self.dp*( xc + self.g1*yc  ) 



class ColorComputationNCC1:

    def __init__(self, u1, u2):
        if det(u1,u2) < 0:
            u2 = (-u2[0],-u2[1])
            self.sign = -1
            raise FatalError("Untested")
        else: self.sign = 1
        self.u1 = u1
        self.u2 = u2
        self.d = det(self.u1,self.u2)
        assert self.d > 0

        self._computeColorList()

    def _computeColorList(self):
        xList = [self.u1[0],self.u2[0]]
        xmin=min(xList)
        xmax=max(xList)
        yList = [self.u1[1],self.u2[1]]
        ymin=min(xList)
        ymax=max(xList)

        valueList = set()
        for x in range(xmin,xmax+1):
            for y in range(ymin,ymax+1):
                (c1,c2) = (modulo(det((x,y),u2), det(u1,u2)),
                           modulo(det(u1,(x,y)), det(u1,u2)))
                valueList.add((c1,c2))
        valueList = sorted(valueList)
        assert len(valueList) == self.d
        self.colorList = valueList
        #print valueList

    def getColor(self, w):
        if self.sign < 0:
            w = (w[0],-w[1])
        c1 = modulo(det(w,u2), self.d)
        c2 = modulo(det(u1,w), self.d)
        return 1+self.colorList.index((c1,c2))

#--------------------------------------------------

scale = 10
pdfImage = cairo.PDFSurface("ncc2-method.pdf", scale*xSize, scale*ySize)
cr = cairo.Context(pdfImage)

lineWidth = 0.02

#cr.set_line_width(lineWidth)

cr.scale(scale,scale)
cr.translate(+maxXCoord+0.5,+maxYCoord+0.5)
cr.transform(cairo.Matrix(1, 0, 0, -1, 0, 0))

cr.rectangle(-maxXCoord,minYCoord,2*maxXCoord,maxYCoord-minYCoord)
cr.clip()


pointSet = set([(x,y)
                for x in range(-maxXCoord,maxXCoord+1)
                for y in range(minYCoord,maxYCoord+1)])

largePointSet = set([(x,y)
                     for x in range(-2*maxXCoord,2*maxXCoord+1)
                     for y in range(-2*maxYCoord,2*maxYCoord+1)])

# ----- The colored parts
for xc in range(g1):
    for yc in range(g2):
        xx1,yy1 = plus(plus(mul(xc,v1), mul(yc,v2)),u1)
        cr.move_to(xx1,yy1)
        cr.line_to(xx1+v1[0], yy1+v1[1])
        cr.line_to(xx1+v1[0]+v2[0], yy1+v1[1]+v2[1])
        cr.line_to(xx1+v2[0], yy1+v2[1])
        cr.close_path()
        c = 0.9 - ((xc+yc*g1)/ float(g1*g2))*0.5
        cr.set_source_rgb(c,c,c)
        cr.fill()

# ----- X-Axis and Y-Axis
cr.set_source_rgb(0,0,0)
cr.set_line_width(3*lineWidth)
cr.move_to(0,0)
cr.line_to(maxXCoord,0)
cr.move_to(0,0)
cr.line_to(0,maxYCoord)
cr.move_to(0,0)
cr.line_to(-maxXCoord,0)
cr.move_to(0,0)
cr.line_to(0,minYCoord)
cr.stroke()


# ----- Lattice L(u1,u2) and L(v1,v2)
for w in largePointSet:
    if det(w,u1) % d == 0 and det(w,u2) % d == 0:
        x,y = w
        dx1,dy1 = u1
        dx2,dy2 = u2
        #cr.save()
        cr.set_line_width(6*lineWidth)
        cr.move_to(x,y)
        cr.line_to(x+dx1,y+dy1)
        cr.move_to(x,y)
        cr.line_to(x+dx2,y+dy2)
        cr.stroke()
        #cr.restore()
    elif det(w,v1) % dd == 0 and det(w,v2) % dd == 0:
        x,y = w
        dx1,dy1 = v1
        dx2,dy2 = v2
        #cr.save()
        cr.set_line_width(lineWidth)
        cr.move_to(x,y)
        cr.line_to(x+dx1,y+dy1)
        cr.move_to(x,y)
        cr.line_to(x+dx2,y+dy2)
        cr.stroke()
        #cr.restore()

# ----- Colored points

colorNCC2 = ColorComputationNCC2(u1,u2)

cSet = set()

toneList = [ (1,0,0), (0,1,1), 
             (0,1,0), (1,0,1),
             (0,0,1), (1,1,0), (1,1,1) ]

for w in pointSet:
    #cr.rectangle(x-nodeSize/2.0,y-nodeSize/2.0,nodeSize,nodeSize)
    #cr.stroke()
    (x,y) = w


    a = det(w,u2)
    b = -det(w,u1)
    if -d <= a < 0 and 0 <= b < d:
        cr.arc(x,y,nodeSize, 0, 2*math.pi)
        c = colorNCC2.getColor(w)
        cSet.add(c)

        # calc 1
        nc = dd//3
        ccc = (c-1) % dd
        baseCol = [(ccc % nc), (ccc//nc)%nc, (ccc//nc)//nc]
        baseCol = [ (x+1) / float(nc+2) for x in baseCol]
        cc = 1.0 - 0.6 * (((c-1) // dd) /float (g1*g2))
        col = tuple([cc * x for x in baseCol])

        # calc 2
        col = tuple(3*[c /float (d+2)])

        # calc 4
        ccc = (c-1) // dd
        cc = 1.0 - 0.9 * (ccc /float (dd))
        tone = (c-1) % dd
        tone = toneList[tone]
        col = tuple([x*cc for x in tone])

        # calc 3
        ccc = (c-1) % dd
        cc = 1.0 - 0.9 * (ccc /float (dd))
        tone = (c-1) // dd
        tone = toneList[tone]
        col = tuple([x*cc for x in tone])


        cr.set_source_rgb(*col)
        cr.fill()
    else: 
        cr.set_source_rgb(0,0,0)
        if (x,y) != w0:
            cr.arc(x,y,nodeSize/3.0, 0, 2*math.pi)
            cr.stroke()
        else: 
            cr.arc(x,y,nodeSize, 0, 2*math.pi)
            cr.fill()
 
assert len(cSet) == abs(det(u1,u2))


# ---- Arrow

def drawArrowHead(xy, u, angle, length):
    cr.set_source_rgb(0,0,0)
    x,y = xy
    a0 = math.atan2(u[1],u[0]) + math.pi
    for a1 in [-angle,+angle]:
        xx = length*math.cos(a0+a1) + x
        yy = length*math.sin(a0+a1) + y
        cr.move_to(x,y)
        cr.line_to(xx,yy)
        cr.stroke()
        #print x,y, xx,yy
    
cr.set_line_width(5*lineWidth)
drawArrowHead(u1, u1, 0.5, 0.7)
drawArrowHead(u2, u2, 0.5, 0.7)

cr.set_line_width(3*lineWidth)
drawArrowHead(plus(u1,v1), v1, 0.5, 0.7)
drawArrowHead(plus(u1,v2), v2, 0.5, 0.7)

# ----- Text u_1, u_2

cr.transform(cairo.Matrix(1, 0, 0, -1, 0, 0)) # hack (avoid mirror text!)
#cr.translate(0,-maxYCoord-0.5)
cr.select_font_face("Sans")


def writeU(x,y,l,c, scale=1):
    cr.set_font_size(1.5*scale)
    cr.move_to(x,y)
    cr.show_text(l)
    cr.move_to(x+0.8,y+0.3)
    cr.set_font_size(1*scale)
    cr.show_text(c)

writeU(u1[0]//2-0.7,-0.6-u1[1]//2, "u","1")
writeU(u2[0]//2+0.6,-u2[1]//2, "u","2")


writeU(u1[0]+v1[0]//2-0,0.5-v1[1]//2-u1[1], "v","1")
writeU(u1[0]+v2[0]//2+0.6,-v2[1]//2-u1[1], "v","2")


cr.set_font_size(1.5)
cr.move_to(w0[0]+0.3,-w0[1]+1)
cr.show_text("w")

cr.move_to(-1,+1.5)
cr.show_text("O")

cr.show_page()
pdfImage.finish()

#--------------------------------------------------

colorNCC1 = ColorComputationNCC1(u1,u2)

c1w,c2w = (modulo(det(w0,u2), det(u1,u2)), modulo(det(u1,w0), det(u1,u2)))
print "u1=%s, u2=%s, d=%s, w=%s" % (u1,u2,d,w0)
print "VCM-NCC1: c1=%s c2=%s c#=%d" % (c1w, c2w, colorNCC1.getColor(w0))

xx1,xx2 = det(w0, u2), det(u1,u2)
print "xu = %s/%s  [%s %s]" % (xx1/gcd(xx1,xx2),xx2/gcd(xx1,xx2), xx1,xx2),
yy1,yy2 = det(u1, w0), det(u1,u2)
print "yu = %s/%s" % (yy1/gcd(yy1,yy2),yy2/gcd(yy1,yy2))

print "v1=%s, v2=%s" % (v1,v2)
print "VCM-NCC2: (xb,yb), (xc,yc), (xx,yy)=", colorNCC2._getCoord(w0)
print "VCM-NCC2: color=%s" % colorNCC2.getColor(w0)
#print "VCM-NCC2: %s" % 

xx1,xx2 = det(w0, v2), det(v1,v2)
print "xu' = %s/%s" % (xx1/gcd(xx1,xx2),xx2/gcd(xx1,xx2)),
yy1,yy2 = det(v1, w0), det(v1,v2)
print "yu' = %s/%s" % (yy1/gcd(yy1,yy2),yy2/gcd(yy1,yy2))



#---------------------------------------------------------------------------

